Robust Multivariate Estimation Based On Statistical Depth Filters

In the classical contamination models, such as the gross-error (Huber and Tukey contamination model or Case-wise Contamination), observations are considered as the units to be identified as outliers or not. This model is very useful when the number of considered variables is moderately small. Alqallaf et al. [2009] shows the limits of this approach for a larger number of variables and introduced the Independent contamination model (Cell-wise Contamination) where now the cells are the units to be identified as outliers or not. One approach to deal, at the same time, with both type of contamination is filter out the contaminated cells from the data set and then apply a robust procedure able to handle case-wise outliers and missing values. Here we develop a general framework to build filters in any dimension based on statistical data depth functions. We show that previous approaches, e.g. Agostinelli et al. [2015a] and Leung et al. [2017], are special cases. We illustrate our method by using the half-space depth.

==> GSEdepth/R/TSGS.R <==
TSGSd <- function(x, filter=c("UBF-DDC","UBF","DDC","UF","depth-UF",
                 "depth-UBF","depth-dF","depth-UBPF","UBPF-DDC"),
                 d = 1, partial.impute=FALSE, tol=1e-4, maxiter=150,
                 method=c("bisquare","rocke"),
                 init=c("emve","qc","huber","imputed","emve_c"), mu0, S0){
  
  xcall <- match.call()
  
  filter <- match.arg(filter)
  method <- match.arg(method)
  init <- match.arg(init)
  
  ## check dat
  if(is.data.frame(x) | is.matrix(x))
    x <- data.matrix(x)
  else stop("Data matrix must be of class matrix or data.frame.")
  if(any(is.na(x))) warning("Data matrix contains missing values.")
  ## June 12, 2012
  ## Only allow up to p=50
  n <- nrow(x)
  p <- ncol(x)
  if( p >200 | p < 2 ) stop("Column dimension of 'x' must be in between 2 and 200.")
  
  ## 1) filter step
  if(filter == "UF"){
    xf <- gy.filt(x, alpha = c(0.95, 0))
  } else if(filter == "UBF"){
    xf <- gy.filt(x)
  } else if(filter == "DDC"){
    tmp <- capture.output({res.DDC <- cellWise::DDC(x)})
    xf <- x
    xf[res.DDC$indcells] <- NA
  } else if(filter == "UBF-DDC"){
    # UBF
    xf.ubf <- gy.filt(x)
    v.ubf <- 1*is.na(xf.ubf)
    # DDC
    tmp <- capture.output({res.DDC <- cellWise::DDC(x)})
    xf.ddc <- x
    xf.ddc[res.DDC$indcells] <- NA
    v.ddc <- 1*is.na(xf.ddc)
    # combine the two filter results
    xf <- x
    xf[v.ubf == 1 & v.ddc == 1] <- NA
  } else if(filter == "depth-UF"){
    xf <- depth.filt(x, alpha = c(0.95, 0))
  } else if(filter == "depth-UBF"){
    xf <- depth.filt(x,method=method, init=init)
  } else if(filter == "depth-dF"){
    if(d >= 2){
      xf <- depth.filt(x, alpha = c(0, 0), d,method=method, init=init)
    } else stop("To apply the d-variate filter the input parameter d must be greater than or equal to 2")
  } else if(filter == "depth-UBPF"){
    xf <- depth.filt(x, d = p,method=method, init=init)
  } else if(filter == "UBPF-DDC"){
    # UBPF
    xf.ubpf <- depth.filt(x, d = p,method=method, init=init)
    v.ubpf <- 1*is.na(xf.ubpf)
    # DDC
    tmp <- capture.output({res.DDC <- cellWise::DDC(x)})
    xf.ddc <- x
    xf.ddc[res.DDC$indcells] <- NA
    v.ddc <- 1*is.na(xf.ddc)
    # combine the two filter results
    xf <- x
    xf[v.ubpf == 1 & v.ddc == 1] <- NA
  }
  
  ## 2) partial imputation step as suggested in the rejoinder of Agostinelli et al (2015)
  xf_pi <- xf
  if( partial.impute ){
    ximp <- .impute.coord.med(xf_pi)
    aid <- which(rowSums(!is.na(xf_pi)) == p)
    uid <- which(rowSums(!is.na(xf_pi)) < p)
    n0 <- n/2 + (p+1)
    if( n0 > length(aid) ){
      fid <- sample( uid, n0 - length(aid))
      xf_pi[fid,] <- ximp[fid,]
    }
  }
  
  ## 3) estimation step
  res <- GSE(xf_pi, tol=tol, maxiter=maxiter, method=method, init=init, mu0, S0)
  
  res <- new("TSGS",
             call = xcall,
             S = res@S,
             mu = res@mu,
             xf = xf,
             sc = res@sc,
             mu0 = res@mu0,
             S0 = res@S0,
             iter = res@iter,
             eps = res@eps,
             estimator = "2SGS",
             x = x,
             ximp = res@ximp,
             weights = res@weights,
             weightsp = res@weightsp,
             pmd = res@pmd,
             pmd.adj = res@pmd.adj,
             p = res@p,
             pu = res@pu)
  res
}


==> GSEdepth/R/filter-depth.R <==
# univariate filter using halfspace depth, return the input vector with NA values added
.depth.filt.uni <- function(v, alpha){
  n.out <- length(v)
  id <- complete.cases(v)
  v.out <- v
  
  v <- v[id,drop=FALSE]
  n <- length(v)
  
  pmd <- (v - median(v))^2/((mad(v))^2)
  i0 <- which(pmd > qchisq(alpha, df=1))
  n0 <- 0
  if (length(i0) > 0) {
    dep.vn <- rep(0,n)
    dep.v <- rep(0,n)
    for(i in 1:n) {
      dep.vn[i] <- min(sum(v <= v[i]),sum(v >= v[i]))/n
      p <- pnorm(v[i], median(v), mad(v))  
      dep.v[i] <- min(p, 1 - p)
    }
    dn <- max(0, max(dep.vn[i0] - dep.v[i0], na.rm=TRUE))
    n0 <- floor(dn*n)
  }
  if (n0) {
    v.na <- rep(FALSE, n)
    dd <- sort(pmd, decreasing = TRUE)[n0]
    v.na[pmd >= dd] <- TRUE
    v.out[((1:n.out)[id])[v.na]] <- NA
  }
  return(v.out)
}

# iterate miter times the univariate filter until it does not find new outliers
.depth.filt.uni.it <- function(v, alpha, miter){
  converge <- 0
  iter <- 0
  n <- length(v)
  while( converge == 0 & iter < miter ){
    iter <- iter + 1
    n_flag <- sum(is.na(v))
    v <- .depth.filt.uni( v, alpha )
    n_flag_new <- sum(is.na(v))
    if( n_flag_new - n_flag <= 0 ) converge <- 1
  }
  return( v)
}

# d-variate filter (d >= 2) , returns the input matrix n x d with NA values added
.depth.filt.d <- function(v, alpha, mu, Sigma, ...) {
  n.out <- nrow(v)
  p <- ncol(v)
  id <- complete.cases(v)
  v.out <- v
  v <- v[id,,drop=FALSE]
  n <- nrow(v)
  pmd <- mahalanobis(v, mu, Sigma,...)
  i0 <- which(pmd > qchisq(alpha, df=p))
  n0 <- 0
  if (length(i0) > 0) {
    dep.v1 <- depth.halfspace(v, v)
    dn <- max(0, max(dep.v1[i0] - pnorm(sqrt(pmd[i0]), lower.tail=FALSE), na.rm=TRUE))
    n0 <- floor(dn*n)
  }
  if (n0) {
    v.na <- rep(FALSE, n)
    dd <- sort(pmd, decreasing = TRUE)[n0]
    v.na[pmd >= dd] <- TRUE
    v.out[((1:n.out)[id])[v.na],] <- NA
  }
  return(v.out)
}

# iterate the d-variate filter miter times until it does not find new d-variate outliers
.depth.filt.d.it <- function(v, alpha, miter, mu, Sigma,...){
  converge <- 0
  iter <- 0
  n <- nrow(v)
  while( converge == 0 & iter < miter ){
    iter <- iter + 1
    n_flag <- sum(is.na(v))
    v <- .depth.filt.d( v, alpha, mu, Sigma,...)
    n_flag_new <- sum(is.na(v))
    if( n_flag_new - n_flag <= 0 ) converge <- 1
  }
  return( v)
}

# main function which calls previous functions based on input data
depth.filt <- function(x, alpha=c(0.95,0.85), d = 1,  bivarQt=0.99, bivarCellPr=0.1, miter=3, mu = NULL, Sigma = NULL, method = NULL, init = NULL,...) {
  x <- as.matrix(x)
  n <- nrow(x)
  p <- ncol(x)
  u <- 1-is.na(x)
  
  if( alpha[1] > 0) u <- 1-is.na(apply(x, 2, .depth.filt.uni.it, alpha=alpha[1], miter=miter))
  
  m <- matrix(0, n, p)
  mn <- matrix(0, n, p)
  
  if( alpha[2] > 0 ){
    for(j in 1:(p-1)){
      for(k in (j+1):p){
        v <- x[,c(j,k)]
        hs <- depth.halfspace(v, v)
        mu <- v[which.max(hs),] 
        Sigma <- GSE(v, method = method, init = init)@S
        check <- rep(1,n)
        check[which(u[,j]*u[,k] == 0)] <- -1
        mn[,c(j,k)] <- mn[,c(j,k)] + 1*(check > 0)      
        v[which(check > 0),] <- .depth.filt.d.it(v[which(check > 0),], alpha[2], miter = miter, mu = mu, Sigma = Sigma,...)
        m[,c(j,k)] <- m[,c(j,k)] + 1*is.na(v)
      }
    }
    u[m > qbinom(bivarQt, mn, prob=bivarCellPr) & mn > 0] <- 0
  }
  
  if( d > 2){
    if(alpha[2] > 0) alpha_d <- alpha[2] else alpha_d <- 0.85
  
    if(p == d){
      check <- rep(1,n)
      check[which(apply(u, 1, prod) == 0)]  <- -1
      hs <- depth.halfspace(x, x)
      mu <- x[which.max(hs),] 
      Sigma <- GSE(x, method = method, init = init)@S
      v <- .depth.filt.d.it(x, alpha_d, miter = miter, mu, Sigma,...)
      u[is.na(v)] <- 0
    }else if(d < p){
      d.groups <- combn(c(1:p),d)
      for(i in 1:ncol(d.groups)){
        v <- x[,d.groups[,i]]
        check <- rep(1,n)
        check[which(apply(u[,d.groups[,i]], 1, prod) == 0)] <- -1
        mn[,d.groups[,i]] <- mn[,d.groups[,i]] + 1*(check > 0)
        hs <- depth.halfspace(v, v)
        mu <- v[which.max(hs),] 
        Sigma <- GSE(v, method = method, init = init)@S
        v <- .depth.filt.d.it(v, alpha_d, mu, Sigma ,miter = miter)
        m[,d.groups[,i]] = m[,d.groups[,i]] + 1*is.na(v)
      }  
      u[m > qbinom(bivarQt, mn, prob=bivarCellPr) & mn > 0] <- 0
    } else if(d > p){
      print("You cannot choose d greater than p!")
    }
  }
  xna <- x
  xna[u == 0] <- NA
  return( xna )
}


==> GSEdepth/R/impute.R <==
.impute.coord.med <- function(x){
    x.med <- apply(x, 2, median, na.rm=TRUE)
    u <- is.na(x)
    x[is.na(x)] <- 0
    x <- x + sweep(u, 2, x.med, "*")
    x
}

